Easy steps towards a sane IT policy in hospitals

We witnessed the low quality of IT solutions in Paris hospitals. The price paid to private companies for these solutions and the cost incurred from their inefficiency constitute a gross and appalling waste of public resources. We propose to bootstrap a change in IT policy by having heads of department hire IT workers ; we give advice to the central decision making body on how to incentivize them. Easily measurable efficiency gains as well as hard-to-quantify positive externalities will follow.

==> bin/Watch.go <==
package main

import (
	"flag"
	"log"
	"os"
	"os/exec"
	"strings"
	"sync"
	"syscall"
	"time"

	"code.google.com/p/goplan9/plan9/acme"
)

var args []string
var win *acme.Win
var needrun = make(chan bool, 1)

var kq struct {
	fd   int
	dir  *os.File
	m    map[string]*os.File
	name map[int]string
}

func kadd(fd int) {
	kbuf := make([]syscall.Kevent_t, 1)
	kbuf[0] = syscall.Kevent_t{
		Ident:  uint64(fd),
		Filter: syscall.EVFILT_VNODE,
		Flags:  syscall.EV_ADD | syscall.EV_RECEIPT | syscall.EV_ONESHOT,
		Fflags: syscall.NOTE_DELETE | syscall.NOTE_EXTEND | syscall.NOTE_WRITE,
	}
	n, err := syscall.Kevent(kq.fd, kbuf[:1], kbuf[:1], nil)
	if err != nil {
		log.Fatalf("kevent: %v", err)
	}
	ev := &kbuf[0]
	if n != 1 || (ev.Flags&syscall.EV_ERROR) == 0 || int(ev.Ident) != int(fd) || int(ev.Filter) != syscall.EVFILT_VNODE {
		log.Fatal("kqueue phase error")
	}
	if ev.Data != 0 {
		log.Fatalf("kevent: kqueue error %s", syscall.Errno(ev.Data))
	}
}

func main() {
	flag.Parse()
	args = flag.Args()

	var err error
	win, err = acme.New()
	if err != nil {
		log.Fatal(err)
	}
	pwd, _ := os.Getwd()
	win.Name(pwd + "/+watch")
	win.Ctl("clean")
	win.Fprintf("tag", "Get ")
	needrun <- true
	go events()
	go runner()

	kq.fd, err = syscall.Kqueue()
	if err != nil {
		log.Fatal(err)
	}
	kq.m = make(map[string]*os.File)
	kq.name = make(map[int]string)

	dir, err := os.Open(".")
	if err != nil {
		log.Fatal(err)
	}
	kq.dir = dir
	kadd(int(dir.Fd()))
	readdir := true

	for {
		if readdir {
			kq.dir.Seek(0, 0)
			names, err := kq.dir.Readdirnames(-1)
			if err != nil {
				log.Fatalf("readdir: %v", err)
			}
			for _, name := range names {
				if kq.m[name] != nil {
					continue
				}
				f, err := os.Open(name)
				if err != nil {
					continue
				}
				kq.m[name] = f
				fd := int(f.Fd())
				kq.name[fd] = name
				kadd(fd)
			}
		}

		kbuf := make([]syscall.Kevent_t, 1)
		var n int
		for {
			n, err = syscall.Kevent(kq.fd, nil, kbuf[:1], nil)
			if err == syscall.EINTR {
				continue
			}
			break
		}
		if err != nil {
			log.Fatalf("kevent wait: %v", err)
		}
		ev := &kbuf[0]
		if n != 1 || int(ev.Filter) != syscall.EVFILT_VNODE {
			log.Fatal("kqueue phase error")
		}

		select {
		case needrun <- true:
		default:
		}

		fd := int(ev.Ident)
		readdir = fd == int(kq.dir.Fd())
		time.Sleep(100 * time.Millisecond)
		kadd(fd)
	}
}

func events() {
	for e := range win.EventChan() {
		switch e.C2 {
		case 'x', 'X': // execute
			if string(e.Text) == "Get" {
				select {
				case needrun <- true:
				default:
				}
				continue
			}
			if string(e.Text) == "Del" {
				win.Ctl("delete")
			}
		}
		win.WriteEvent(e)
	}
	os.Exit(0)
}

var run struct {
	sync.Mutex
	id int
}

func runner() {
	var lastcmd *exec.Cmd
	for _ = range needrun {
		run.Lock()
		run.id++
		id := run.id
		run.Unlock()
		if lastcmd != nil {
			lastcmd.Process.Kill()
		}
		lastcmd = nil
		cmd := exec.Command(args[0], args[1:]...)
		r, w, err := os.Pipe()
		if err != nil {
			log.Fatal(err)
		}
		win.Addr(",")
		win.Write("data", nil)
		win.Ctl("clean")
		win.Fprintf("body", "$ %s\n", strings.Join(args, " "))
		cmd.Stdout = w
		cmd.Stderr = w
		if err := cmd.Start(); err != nil {
			r.Close()
			w.Close()
			win.Fprintf("body", "%s: %s\n", strings.Join(args, " "), err)
			continue
		}
		lastcmd = cmd
		w.Close()
		go func() {
			buf := make([]byte, 4096)
			for {
				n, err := r.Read(buf)
				if err != nil {
					break
				}
				run.Lock()
				if id == run.id {
					win.Write("body", buf[:n])
				}
				run.Unlock()
			}
			if err := cmd.Wait(); err != nil {
				run.Lock()
				if id == run.id {
					win.Fprintf("body", "%s: %s\n", strings.Join(args, " "), err)
				}
				run.Unlock()
			}
			win.Fprintf("body", "$\n")
			win.Fprintf("addr", "#0")
			win.Ctl("dot=addr")
			win.Ctl("show")
			win.Ctl("clean")
		}()
	}
}


==> bin/session.py <==
#!/usr/bin/env python3
"""plan9port session creation and activation tool

Usage: session [--close] DIR [--python]

Create a plan9port session in DIR. This will
 - create a tmux session in DIR whose name is the basename of DIR (base)
 - launch acme and plumb and mount their respective filesystems in /tmp/ns.$base/
 - set the NAMESPACE env variable to /tmp/ns.$base
 - populate the $base/bin directory

Arguments:
  DIR      The directory to launch the session into

Options: 
  --python   Activate the python virtual environment in DIR/$base
  --close    Close a previously open sess

"""
import sys
import os.path
from docopt import docopt
import subprocess
sh  = lambda cmd : subprocess.check_call(cmd, shell=True)

arguments = docopt(__doc__)
print(arguments)

DIR=arguments['DIR']
NAME=os.path.basename(DIR) if DIR[-1] != '/' else os.path.basename(DIR[:-1])
NAMESPACE='/tmp/ns.'+NAME

def tmux_sh(cmd):
    print("DEBUG TMUX SH tmux send-keys -t "+NAME+" '"+cmd+"\n'")
    sh("tmux send-keys -t "+NAME+" '"+cmd+"\n'")
def nine_sh(cmd):
    tmux_sh('sh -c "export NAMESPACE='+NAMESPACE+'; export PATH=\$PATH:/usr/local/plan9/bin:'+DIR+'/bin ; 9 '+cmd+'"')

if arguments['--close']:
    tmux_sh('umount '+NAMESPACE+'/mnt/acme')
    tmux_sh('umount '+NAMESPACE+'/mnt/plumb')
    tmux_sh('killall acme')
    tmux_sh('killall plumber')
    tmux_sh('tmux kill-session -t '+NAME)
    exit(0)


# Create a tmux session with name NAME
sh('unset TMUX ; tmux new-session -d -s '+NAME)
sh('tmux switch-client -t '+NAME)

# cd in NAME
tmux_sh("cd "+DIR)
# if python, activate virtual_env
if arguments['--python']:
    tmux_sh("./virtual_env/bin/activate.fish")
# Create a namespace
tmux_sh('set NAMESPACE '+NAMESPACE) #Useless in fish :/
tmux_sh('mkdir -p '+NAMESPACE)
# Create mount dirs for acme and plumber
tmux_sh('mkdir -p '+NAMESPACE+'/mnt/acme')
tmux_sh('mkdir -p '+NAMESPACE+'/mnt/plumb')
# launch and mount acme
nine_sh('acme -l acme.dump -a -m '+NAMESPACE+'/mnt/acme&')
# launch the plumber if need be
nine_sh('plumber')
# mount the plumber
nine_sh('mount '+NAMESPACE+'/plumb '+NAMESPACE+'/mnt/plumb')
# populate bin
print('DEBUG : mkdir -p '+DIR+'/bin')
tmux_sh('mkdir -p '+DIR+'/bin')
tmux_sh('cp ~/src/9tools/* '+DIR+'/bin/')
tmux_sh('set PATH $PATH '+DIR+'/bin')


